Designing New Phase Selection Heuristics

CDCL-based SAT solvers have transformed the field of automated reasoning owing to their demonstrated efficiency at handling problems arising from diverse domains. The success of CDCL solvers is owed to the design of clever heuristics that enable the tight coupling of different components. One of the core components is phase selection, wherein the solver, during branching, decides the polarity of the branch to be explored for a given variable. Most of the state-of-the-art CDCL SAT solvers employ phase-saving as a phase selection heuristic, which was proposed to address the potential inefficiencies arising from far-backtracking. In light of the emergence of chronological backtracking in CDCL solvers, we re-examine the efficiency of phase saving. Our empirical evaluation leads to a surprising conclusion: The usage of phase saving and random selection of polarity during chronological backtracking leads to indistinguishable runtime performance in terms of instances solved and PAR-2 score. We introduce Decaying Polarity Score (DPS) to capture the trend of the polarities attained by the variable, and upon observing lack of performance improvement due to DPS, we turn to a more sophisticated heuristic seeking to capture the activity of literals and the trend of polarities: Literal State Independent Decaying Sum (LSIDS). We find the 2019 winning SAT solver, Maple_LCM_Dist_ChronoBTv3, augmented with LSIDS solves 6 more instances while achieving a reduction of over 125 seconds in PAR-2 score, a significant improvement in the context of the SAT competition.

==> lsids-code.cpp <==
void Solver.init()
  bump = 1
  decay = 0.8
  g = 1/decay

  for(i = 0; i < 2*nVars(); i++)
  	activity[i] = 0












void litBumpActivity(Lit l, double mult)
  activity[l] += inc * mult
  if (activity[l] > 1e100)
    litRescore()

void litDecayActivity()
  inc *= 1/decay

void litRescore()
  for (int i = 0; i < nVars(); i++)
    activity[i] *= 1e-100
    activity[(*$\neg$*)i] *= 1e-100
    inc *= 1e-100







(* \scshape Bump literal scores for literals in learnt clause *)
void Solver.analyze(Constr confl)
 (* \itshape c : conflict clause *)
  litDecayActivity()
  for (int j =  0; j < c.size(); j++)
    Lit q = c[j];
    litBumpActivity((*$\neg$*)q, .5);

(* \scshape Bump literal scores when deleting assignment *)
void Solver.cancelUntil(int bLevel)  (* \hfill \itshape $\triangleright$ bLevel : backtrack level *)
 (* \itshape - for all elements which are getting cancelled *)
  for (int c = trail.size()-1; c >= trailLim[bLevel]; c--)
    Var x = var(trail[c])
    Lit l = mkLit(x, polarity[x])
    litBumpActivity((*$\neg$*)l, 2);




 (* \itshape tmp : contains all literals involved in conflict generation *)
 (* \itshape btlevel : backtrack level in currenct conflict *)
  for (int i = 0; i < tmp.size(); i++)
    if (level(v) >= btlevel - 1)
      litBumpActivity(tmp[i], 1)






Lit pickBranchLit()
  (* \itshape next : variable returned by branching heuristic *)
  (* \itshape CBT : denotes whether the last backtrack was chronological *)

  if (CBT)
      bool pol = pickLsidsBasedPhase(next)
      return mkLit(next, pol)
  else
      return mkLit(next, polarity[next])

bool pickLsidsBasedPhase(Var v)
  if ( activity[posL] > activity[negL] )
    return true
  else
    return false





Lit Solver.pickBranchLit()
  while (next == Undef)
    if (orderHeap.empty())
      return Undef
    else
      return orderHeap.removeMin()


void Solver::rebuildOrderHeap()
  vec<int> ls;
  for (Var v = 0; v < nVars(); v++)
    if (decision[v] && value(v) == l_Undef){
      ls.push(2*v)
      ls.push(2*v+1)
  order_heap_lit.build(ls)





void Solver.cancelUntil(int bLevel)  (* \hfill \itshape $\triangleright$ bLevel : backtrack level *)
(* \itshape - for all elements which are getting cancelled *)
  for (int c = trail.size()-1; c >= trailLim[bLevel]; c--)
    Var x = var(trail[c])
    dps[x] *= dec
    dps[x] += (sign(trail[c]) ? 1.0 : -1.0)




Lit pickBranchLit()
  (*\itshape next : variable returned by branching heuristic *)
  if (dps[next] > 0)
    lit = mkLit(next, true)
  else
    lit = mkLit(next, false)
  return lit

